Is Big Data Performance Reproducible in Modern Cloud Networks?

Performance variability has been acknowledged as a problem for over a decade by cloud practitioners and performance engineers. Yet, our survey of top systems conferences reveals that the research community regularly disregards variability when running experiments in the cloud. Focusing on networks, we assess the impact of variability on cloud-based big-data workloads by gathering traces from mainstream commercial clouds and private research clouds. Our data collection consists of millions of datapoints gathered while transferring over 9 petabytes of data. We characterize the network variability present in our data and show that, even though commercial cloud providers implement mechanisms for quality-of-service enforcement, variability still occurs, and is even exacerbated by such mechanisms and service provider policies. We show how big-data workloads suffer from significant slowdowns and lack predictability and replicability, even when state-of-the-art experimentation techniques are used. We provide guidelines for practitioners to reduce the volatility of big data performance, making experiments more repeatable.

==> images/hibench-violin-slowdowns.py <==
import json
from pprint import pprint
from os import listdir
from os.path import isfile, join
import numpy as np
import matplotlib.pyplot as plt
import re

dirname = "../data/HiBench-A-H/"
runtimes = dict()
nolimit = dict()
nolimit_medians = dict()
apps = ["bayes", "kmeans", "pagerank", "sort", "terasort", "wordcount"]
short_apps = {"bayes": "BS", "kmeans": "KM", "pagerank": "PR", "sort": "S", "terasort": "TS", "wordcount": "WC"}

def load_data():
	for app in apps:
		crnt_file = open(dirname + app + ".report")
		lines = crnt_file.readlines()
		values = [float(re.sub(" +", " ", line.strip()).split(" ")[4]) for line in lines]
		runtimes[app] = values[10:]
		nolimit[app] = values[0:10]
		crnt_file.close()
		
def get_95th_perc(arr):
	perc = np.percentile(arr, 99)
	ret_arr = [x for x in arr if x < perc]
	return ret_arr
			
def get_statistics(values, message):
	print "==============    " + message + "   ============"
	result = dict()
	result["avg"] = np.mean(values)
	result["std"] = np.std(values)
	result["npoints"] = len(values)
	result["99th"] = np.percentile(values, 99)
	result["75th"] = np.percentile(values, 75)
	result["50th"] = np.percentile(values, 50)
	result["25th"] = np.percentile(values, 25)
	result["1st"] = np.percentile(values, 1)
	result["CoV"] = result["std"] / result["avg"]
	result["min"] = np.min(values)
	result["max"] = np.max(values)
	print result
	print "================================"
	return result


load_data()
#print runtimes
#print nolimit
#exit(0)

for key, val in nolimit.iteritems():
	nolimit_medians[key] = np.median(val)
	
print nolimit_medians

runtime_values = []
for key, val in sorted(runtimes.iteritems()):
	print val
	runtime_values.append(get_95th_perc(val / nolimit_medians[key]))

fig, ax = plt.subplots(nrows = 1, ncols = 1, figsize = (5, 2))
vp = ax.violinplot(runtime_values, np.arange(0, len(runtimes.keys())), showmedians=True, widths=0.5)

partnames = ["cbars", "cmins", "cmaxes", "cmedians"]
for partname in partnames:
	part = vp[partname]
	part.set_edgecolor("black")
	part.set_linewidth(0.8)

for pc in vp['bodies']:
	pc.set_facecolor("blue")
	pc.set_alpha(0.6)
	#pc.set_edgecolor("blue")
	
plt.xticks(np.arange(0, len(nolimit_medians.keys())), [short_apps[str(x)] for x in sorted(nolimit_medians.keys())])	

ax.set_ylim(0, 5.2)
ax.set_xlabel("Application")
ax.set_ylabel("Slowdown")
ax.set_yticks(np.arange(0, 6, 1))

#print runtime_values
#ax.boxplot(runtime_values, positions=np.arange(0, len(runtimes.keys())), whis=[0,100], widths=0.4, showmeans=True, showfliers=False)


#ax.grid(True, which="horiz", linestyle="--", linewidth=0.5)

#plt.legend()#bbox_to_anchor=(1.1, 1.0))
plt.tight_layout()
#plt.show()
plt.savefig("hibench_slowdown-1gbps-a-h.pdf", format="pdf", dpi=300)



